Pigeonring: A Principle for Faster Thresholded Similarity Search

The pigeonhole principle states that if $n$ items are contained in $m$ boxes, then at least one box has no more than $n / m$ items. It is utilized to solve many data management problems, especially for thresholded similarity searches. Despite many pigeonhole principle-based solutions proposed in the last few decades, the condition stated by the principle is weak. It only constrains the number of items in a single box. By organizing the boxes in a ring, we propose a new principle, called the pigeonring principle, which constrains the number of items in multiple boxes and yields stronger conditions. To utilize the new principle, we focus on problems defined in the form of identifying data objects whose similarities or distances to the query is constrained by a threshold. Many solutions to these problems utilize the pigeonhole principle to find candidates that satisfy a filtering condition. By the new principle, stronger filtering conditions can be established. We show that the pigeonhole principle is a special case of the new principle. This suggests that all the pigeonhole principle-based solutions are possible to be accelerated by the new principle. A universal filtering framework is introduced to encompass the solutions to these problems based on the new principle. Besides, we discuss how to quickly find candidates specified by the new principle. The implementation requires only minor modifications on top of existing pigeonhole principle-based algorithms. Experimental results on real datasets demonstrate the applicability of the new principle as well as the superior performance of the algorithms based on the new principle.

==> plots/fetch-can-var-chain-data.sh <==
#!/bin/bash


# Fetch hamming data.
cat ../lp/result/tiny_gist_hamming_l0.tau_16.c* | grep RESULT | awk '{if($3<1){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat ../lp/result/tiny_gist_hamming_l0.tau_16.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -15 /tmp/b > /tmp/c
head -1 /tmp/a > /tmp/d
cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/tiny_gist_16


# Fetch hamming data.
cat ../lp/result/tiny_gist_hamming_l0.tau_32.c* | grep RESULT | awk '{if($3<1){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat ../lp/result/tiny_gist_hamming_l0.tau_32.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -15 /tmp/b > /tmp/c
head -1 /tmp/a > /tmp/d
cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/tiny_gist_32


# Fetch hamming data.
cat ../lp/result/tiny_gist_hamming_l0.tau_48.c* | grep RESULT | awk '{if($3<1){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat ../lp/result/tiny_gist_hamming_l0.tau_48.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -15 /tmp/b > /tmp/c
head -1 /tmp/a > /tmp/d
cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/tiny_gist_48


# Fetch hamming data.
cat ../lp/result/tiny_gist_hamming_l0.tau_64.c* | grep RESULT | awk '{if($3<1){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat ../lp/result/tiny_gist_hamming_l0.tau_64.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -15 /tmp/b > /tmp/c
head -1 /tmp/a > /tmp/d
cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/tiny_gist_64

seq 16 >/tmp/head

paste -d' ' /tmp/head /tmp/tiny_gist_16 /tmp/tiny_gist_32 /tmp/tiny_gist_48 /tmp/tiny_gist_64 > /tmp/nohead
echo "#/tmp/head /tmp/tiny_gist_16 /tmp/tiny_gist_32 /tmp/tiny_gist_48 /tmp/tiny_gist_64" > /tmp/head
cat /tmp/head /tmp/nohead > tiny_gist-can-var-chain-len-data


==> plots/fetch-filter-power-data.sh <==
#!/bin/bash


# Fetch hamming data.
cat  ../lp/result/data_binary_uniform.l0.d16.tau_96.c* | grep RESULT | awk '{if($3<1000){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat  ../lp/result/data_binary_uniform.l0.d16.tau_96.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -15 /tmp/b > /tmp/c
tail -1 /tmp/a > /tmp/d
cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/binary_uniform_96


cat  ../lp/result/data_binary_uniform.l0.d16.tau_64.c* | grep RESULT | awk '{if($3<1000){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat  ../lp/result/data_binary_uniform.l0.d16.tau_64.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -15 /tmp/b > /tmp/c
tail -1 /tmp/a > /tmp/d
cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/binary_uniform_64



# Fetch hamming data.
cat  ../lp/result/data_binary_uniform.l0.d8.tau_48.c* | grep RESULT | awk '{if($3<1000){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat  ../lp/result/data_binary_uniform.l0.d8.tau_48.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -7 /tmp/b > /tmp/c
head -1 /tmp/a > /tmp/d

#// Duplicate it. 
cat /tmp/a >> /tmp/d
cat /tmp/a > /tmp/k
cat /tmp/k >> /tmp/a

cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/binary_uniform_48

cat  ../lp/result/data_binary_uniform.l0.d8.tau_32.c* | grep RESULT | awk '{if($3<1000){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat  ../lp/result/data_binary_uniform.l0.d8.tau_32.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -7 /tmp/b > /tmp/c
head -1 /tmp/a > /tmp/d

#// Duplicate it. 
cat /tmp/a >> /tmp/d
cat /tmp/a > /tmp/k
cat /tmp/k >> /tmp/a

cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/binary_uniform_32

seq 16 >/tmp/head

paste -d' ' /tmp/head /tmp/binary_uniform_96 /tmp/binary_uniform_64 /tmp/binary_uniform_48 /tmp/binary_uniform_32 > /tmp/nohead

echo "#/tmp/head /tmp/binary_uniform_96 /tmp/binary_uniform_64 /tmp/binary_uniform_48 /tmp/binary_uniform_32" > /tmp/head
cat /tmp/head /tmp/nohead > binary-filter-power-data








# Fetch hamming data.
cat  ../lp/result/data_uniform.l2.d16.tau_192.c* | grep RESULT | awk '{if($3<1000){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat  ../lp/result/data_uniform.l2.d16.tau_192.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -15 /tmp/b > /tmp/c
tail -1 /tmp/a > /tmp/d
cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/uniform_192


cat  ../lp/result/data_uniform.l2.d16.tau_128.c* | grep RESULT | awk '{if($3<1000){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat  ../lp/result/data_uniform.l2.d16.tau_128.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -15 /tmp/b > /tmp/c
tail -1 /tmp/a > /tmp/d
cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/uniform_128


# Fetch hamming data.
cat  ../lp/result/data_uniform.l2.d8.tau_96.c* | grep RESULT | awk '{if($3<1000){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat  ../lp/result/data_uniform.l2.d8.tau_96.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -7 /tmp/b > /tmp/c
head -1 /tmp/a > /tmp/d

#// Duplicate it. 
cat /tmp/a >> /tmp/d
cat /tmp/a > /tmp/k
cat /tmp/k >> /tmp/a

cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/uniform_96

cat  ../lp/result/data_uniform.l2.d8.tau_64.c* | grep RESULT | awk '{if($3<1000){V=$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
cat  ../lp/result/data_uniform.l2.d8.tau_64.c* | grep CANDIDATE | awk '{print $3}'> /tmp/b
head -7 /tmp/b > /tmp/c
head -1 /tmp/a > /tmp/d

#// Duplicate it. 
cat /tmp/a >> /tmp/d
cat /tmp/a > /tmp/k
cat /tmp/k >> /tmp/a

cat /tmp/c /tmp/d > /tmp/b
paste -d' ' /tmp/a /tmp/b  > /tmp/uniform_64

seq 16 >/tmp/head

paste -d' ' /tmp/head /tmp/uniform_192 /tmp/uniform_128 /tmp/uniform_96 /tmp/uniform_64 > /tmp/nohead

echo "#/tmp/head /tmp/uniform_192 /tmp/uniform_128 /tmp/uniform_96 /tmp/uniform_64" > /tmp/head
cat /tmp/head /tmp/nohead > l2-filter-power-data







# # # Fetch hamming data.
# # cat  ../lp/result/data_binary_uniform.l0.tau_64.c* | grep RESULT | awk '{if($3<1000){V=1000+$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
# # cat  ../lp/result/data_binary_uniform.l0.tau_64.c* | grep CANDIDATE | awk '{print $3+1000}'> /tmp/b
# # head -15 /tmp/b > /tmp/c
# # tail -1 /tmp/a > /tmp/d
# # cat /tmp/c /tmp/d > /tmp/b
# # paste -d' ' /tmp/a /tmp/b  > /tmp/binary_uniform_64

# # # tiny_gist10MShort_spectralhashing_d256.binary.l0.tau_64
# # # Fetch hamming data.
# # cat  ../lp/result/tiny_gist10MShort_spectralhashing_d256.binary.l0.tau_32.c* | grep RESULT | awk '{if($3<1000){V=1000+$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
# # cat  ../lp/result/tiny_gist10MShort_spectralhashing_d256.binary.l0.tau_32.c* | grep CANDIDATE | awk '{print $3+1000}'> /tmp/b
# # head -15 /tmp/b > /tmp/c
# # tail -1 /tmp/a > /tmp/d
# # cat /tmp/c /tmp/d > /tmp/b
# # paste -d' ' /tmp/a /tmp/b  > /tmp/binary_tinygist_32

# # # Fetch hamming data.
# # cat  ../lp/result/tiny_gist10MShort_spectralhashing_d256.binary.l0.tau_64.c* | grep RESULT | awk '{if($3<1000){V=1000+$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
# # cat  ../lp/result/tiny_gist10MShort_spectralhashing_d256.binary.l0.tau_64.c* | grep CANDIDATE | awk '{print $3+1000}'> /tmp/b
# # head -15 /tmp/b > /tmp/c
# # tail -1 /tmp/a > /tmp/d
# # cat /tmp/c /tmp/d > /tmp/b
# # paste -d' ' /tmp/a /tmp/b  > /tmp/binary_tinygist_64

# seq 16 >/tmp/head

# paste -d' ' /tmp/head /tmp/binary_uniform_64 /tmp/binary_uniform_96 /tmp/binary_tinygist_64 /tmp/binary_tinygist_32 > /tmp/nohead

# echo "# /tmp/head /tmp/binary_uniform_64 /tmp/binary_uniform_96 /tmp/binary_tinygist_64 /tmp/binary_tinygist_96 " > /tmp/head
# cat /tmp/head /tmp/nohead > binary-filter-power-data

# # Fetch hamming data.
# cat ../lp/result/data_normal.l2.tau_25.c* | grep RESULT | awk '{if($3<1000){V=1000+$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
# cat ../lp/result/data_normal.l2.tau_25.c* | grep CANDIDATE | awk '{print $3+1000}'> /tmp/b
# head -9 /tmp/b > /tmp/c
# tail -1 /tmp/a > /tmp/d
# cat /tmp/c /tmp/d > /tmp/b
# paste -d' ' /tmp/a /tmp/b  > /tmp/l2_normal_31


# # Fetch hamming data.
# cat ../lp/result/data_normal.l2.tau_40.c* | grep RESULT | awk '{if($3<1000){V=1000+$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
# cat ../lp/result/data_normal.l2.tau_40.c* | grep CANDIDATE | awk '{print $3+1000}'> /tmp/b
# head -9 /tmp/b > /tmp/c
# tail -1 /tmp/a > /tmp/d
# cat /tmp/c /tmp/d > /tmp/b
# paste -d' ' /tmp/a /tmp/b  > /tmp/l2_normal_45


# # Fetch hamming data.
# cat ../lp/result/data_uniform.l2.tau_25.c* | grep RESULT | awk '{if($3<1000){V=1000+$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
# cat ../lp/result/data_uniform.l2.tau_25.c* | grep CANDIDATE | awk '{print $3+1000}'> /tmp/b
# head -9 /tmp/b > /tmp/c
# tail -1 /tmp/a > /tmp/d
# cat /tmp/c /tmp/d > /tmp/b
# paste -d' ' /tmp/a /tmp/b  > /tmp/l2_uniform_31


# # Fetch hamming data.
# cat ../lp/result/data_uniform.l2.tau_40.c* | grep RESULT | awk '{if($3<1000){V=1000+$3}else{if(NR==1){V=$3}}print V}' > /tmp/a
# cat ../lp/result/data_uniform.l2.tau_40.c* | grep CANDIDATE | awk '{print $3+1000}'> /tmp/b
# head -9 /tmp/b > /tmp/c
# tail -1 /tmp/a > /tmp/d
# cat /tmp/c /tmp/d > /tmp/b
# paste -d' ' /tmp/a /tmp/b  > /tmp/l2_uniform_45

# seq 10 >/tmp/head

# paste -d' ' /tmp/head /tmp/l2_uniform_31 /tmp/l2_uniform_45 /tmp/l2_normal_31 /tmp/l2_normal_45 > /tmp/nohead

# echo "# /tmp/head /tmp/l2_uniform_31 /tmp/l2_uniform_45 /tmp/l2_normal_31 /tmp/l2_normal_45 " > /tmp/head
# cat /tmp/head /tmp/nohead > l2-filter-power-data















==> plots/plot-can-line.sh <==
#!/bin/bash

case $# in
4) ;;
*) echo "Usage: plottime.sh <data> <ymin> <ymax> <N>"; exit 1;;
esac


ymin=$2
ymax=$3
dim=$4
data=$1
XLABEL="M (N=$dim)"

DATAFILE=$data
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
    -e "data_source='$DATAFILE'"\
    -e "XLABEL='${XLABEL}'" \
    -e "ymin=$ymin; ymax=$ymax" \
    plot-can-line.plt

#    overhead-separate-bar.plt



==> plots/plot-can-var-chain-len-nolog.sh <==
#!/bin/bash

case $# in
7) ;;
*) echo "Usage: plottime.sh <data> <xmin> <xmax> <ymin> <ymax> <Norm> <head>"; exit 1;;
esac


xmin=$2
xmax=$3
ymin=$4
ymax=$5
norm=$6
data=$1
head=$7
XLABEL="Chain Length"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}-nolog.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "norm='$norm'" \
        -e "XLABEL='${XLABEL}'" \
        -e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
        plot-can-var-chain-len-nolog.plt


#    overhead-separate-bar.plt



==> plots/plot-can-var-chain-len.sh <==
#!/bin/bash

case $# in
7) ;;
*) echo "Usage: plottime.sh <data> <xmin> <xmax> <ymin> <ymax> <Norm> <head>"; exit 1;;
esac


xmin=$2
xmax=$3
ymin=$4
ymax=$5
norm=$6
data=$1
head=$7
XLABEL="Chain Length"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "norm='$norm'" \
        -e "XLABEL='${XLABEL}'" \
        -e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
        plot-can-var-chain-len.plt


#    overhead-separate-bar.plt



==> plots/plot-can-var-tau.sh <==
#!/bin/bash

case $# in
    8) ;;
    *) echo "Usage: plottime.sh <data> <ymin> <ymax> <Norm> <gap> <head>"; exit 1;;
esac


xmin=$2
xmax=$3
ymin=$4
ymax=$5
norm=$6
data=$1
xgap=$7
head=$8
XLABEL="Threshold"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "norm='$norm'" \
        -e "xgap='$xgap'" \
        -e "XLABEL='${XLABEL}'" \
        -e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
        plot-can-var-tau.plt


#    overhead-separate-bar.plt



==> plots/plot-filter-power-line.sh <==
#!/bin/bash

case $# in
7) ;;
*) echo "Usage: plottime.sh <data> <xmin> <xmax> <ymin> <ymax> <Hamming/L2> <head>"; exit 1;;
esac


xmin=$2
xmax=$3
ymin=$4
ymax=$5
dim=$6
data=$1
head=$7
XLABEL="Chain Length"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "XLABEL='${XLABEL}'" \
		-e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
    plot-filter-power-line.plt

#    overhead-separate-bar.plt



==> plots/plot-set-can-var-tau.sh <==
#!/bin/bash

case $# in
    8) ;;
    *) echo "Usage: plottime.sh <data> <ymin> <ymax> <Norm> <gap> <head>"; exit 1;;
esac


xmin=$2
xmax=$3
ymin=$4
ymax=$5
norm=$6
data=$1
xgap=$7
head=$8
XLABEL="Threshold"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "norm='$norm'" \
        -e "xgap='$xgap'" \
        -e "XLABEL='${XLABEL}'" \
        -e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
        plot-set-can-var-tau.plt


#    overhead-separate-bar.plt



==> plots/plot-set-time-var-tau.sh <==
#!/bin/bash

case $# in
8) ;;
*) echo "Usage: plottime.sh <data> <ymin> <ymax> <Norm> <gap> <head>"; exit 1;;
esac

xmin=$2
xmax=$3
ymin=$4
ymax=$5
norm=$6
data=$1
xgap=$7
head=$8
XLABEL="Threshold"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "norm='$norm'" \
        -e "xgap='$xgap'" \
        -e "XLABEL='${XLABEL}'" \
        -e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
        plot-set-time-var-tau.plt


#    overhead-separate-bar.plt



==> plots/plot-str-can-var-tau.sh <==
#!/bin/bash

case $# in
    8) ;;
    *) echo "Usage: plottime.sh <data> <ymin> <ymax> <Norm> <gap> <head>"; exit 1;;
esac


xmin=$2
xmax=$3
ymin=$4
ymax=$5
norm=$6
data=$1
xgap=$7
head=$8
XLABEL="Threshold"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "norm='$norm'" \
        -e "xgap='$xgap'" \
        -e "XLABEL='${XLABEL}'" \
        -e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
        plot-str-can-var-tau.plt


#    overhead-separate-bar.plt



==> plots/plot-time-var-chain-len.sh <==
#!/bin/bash

case $# in
7) ;;
*) echo "Usage: plottime.sh <data> <ymin> <ymax> <Norm> <head>"; exit 1;;
esac


xmin=$2
xmax=$3
ymin=$4
ymax=$5
norm=$6
data=$1
head=$7
XLABEL="Chain Length"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "norm='$norm'" \
        -e "XLABEL='${XLABEL}'" \
        -e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
        plot-time-var-chain-len.plt


#    overhead-separate-bar.plt



==> plots/plot-time-var-tau.sh <==
#!/bin/bash

case $# in
8) ;;
*) echo "Usage: plottime.sh <data> <ymin> <ymax> <Norm> <gap> <head>"; exit 1;;
esac

xmin=$2
xmax=$3
ymin=$4
ymax=$5
norm=$6
data=$1
xgap=$7
head=$8
XLABEL="Threshold"

DATAFILE=$data
HEADFILE=$head
OUT=${DATAFILE}.eps

echo $OUT

gnuplot -e "output_file='$OUT'" \
        -e "data_source='$DATAFILE'" \
        -e "head_source='$HEADFILE'" \
        -e "norm='$norm'" \
        -e "xgap='$xgap'" \
        -e "XLABEL='${XLABEL}'" \
        -e "xmin=$xmin; xmax=$xmax" \
        -e "ymin=$ymin; ymax=$ymax" \
        plot-time-var-tau.plt


#    overhead-separate-bar.plt



==> plots/plot_all.sh <==
#!/bin/bash



HEADFILE=$5

# bash fetch-filter-power-data.sh
bash plot-filter-power-line.sh binary-filter-power-data 1 7 0.001 10000000 Hamming binary_head.plt
#bash plot-filter-power-line.sh l2-filter-power-data 1 7 1 100000 L2 l2_head.plt

# bash plot the var chain-len.
bash plot-can-var-chain-len.sh tiny_gist-can-var-chain-len-data 1 8 5 3000000 1000 binary_head.plt
bash plot-time-var-chain-len.sh tiny_gist-time-var-chain-len-data 1 8 1 200 1 binary_head.plt

# bash plot the var chain-len.
bash plot-can-var-chain-len.sh lsh-d512-can-var-chain-len-data 1 8 1000 10000000 1000 binary_head2.plt
bash plot-time-var-chain-len.sh lsh-d512-time-var-chain-len-data 1 8 1 100 1 binary_head2.plt


# bash plot the var chain-len string.
bash plot-can-var-chain-len.sh imdb-pivot-can-var-chain-len-data 1 4 1 2000000 1000 str_head.plt
bash plot-time-var-chain-len.sh imdb-pivot-time-var-chain-len-data 1 4 0.1 100 1 str_head.plt

bash plot-can-var-chain-len.sh title-pivot-can-var-chain-len-data 1 4 1 5000000 1000 str_head2.plt
bash plot-time-var-chain-len.sh title-pivot-time-var-chain-len-data 1 4 0.1 100 1 str_head2.plt

# bash plot the var chain-len set.
bash plot-can-var-chain-len.sh dblp-kwise-can-var-chain-len-data 1 3 0.8 4000 10000 set_head.plt
bash plot-time-var-chain-len.sh dblp-kwise-time-var-chain-len-data 1 3 0.001 0.2 10 set_head.plt

# bash plot the var chain-len set.
bash plot-can-var-chain-len.sh enron-kwise-can-var-chain-len-data 1 3 10 1000 10000 set_head.plt
bash plot-time-var-chain-len.sh enron-kwise-time-var-chain-len-data 1 3 0.07 10 10 set_head.plt

# bash plot-time-var-chain-len.sh  1 8 1 100 1 binary_head.plt
# bash plot-time-var-chain-len.sh  1 8 1 100 1 binary_head.plt

# bash plot the var chain-len graph
bash plot-can-var-chain-len.sh aids-can-var-chain-len-data 1 5 1 100000 1000 graph_head.plt
bash plot-time-var-chain-len.sh aids-time-var-chain-len-data 1 5 0.001 20000 1000 graph_head.plt

bash plot-can-var-chain-len.sh protein-can-var-chain-len-data 1 5 1 30 1000 graph_head.plt
bash plot-time-var-chain-len.sh protein-time-var-chain-len-data 1 5 0.0001 40 1000 graph_head.plt

bash plot-can-var-chain-len-nolog.sh protein-can-var-chain-len-data 1 5 1 11 1000 graph_head.plt


# Process Time.
cp tiny_gist_d256-time-can-hamming-data tiny_gist_d256-time-can-hamming-data-time
cp lsh_128_sift-time-can-hamming-data lsh_128_sift-time-can-hamming-data-time
cp imdb-time-can-edstring-data imdb-time-can-edstring-data-time
cp title-time-can-edstring-data title-time-can-edstring-data-time
cp dblp-set-time-can-jaccard-data dblp-set-time-can-jaccard-data-time
cp enron-set-time-can-jaccard-data enron-set-time-can-jaccard-data-time

bash plot-set-time-var-tau.sh dblp-set-time-can-jaccard-data-time 0.7 0.95 0.001 0.1 10 0.05 set_head.plt
bash plot-set-can-var-tau.sh dblp-set-time-can-jaccard-data 0.7 0.95 0.8 2000 10000 0.05 set_head.plt

bash plot-set-time-var-tau.sh enron-set-time-can-jaccard-data-time 0.7 0.95 0.01 10 10 0.05 set_head.plt
bash plot-set-can-var-tau.sh enron-set-time-can-jaccard-data 0.7 0.95 10 20000 10000 0.05 set_head.plt

bash plot-time-var-tau.sh tiny_gist_d256-time-can-hamming-data-time 8 64 0.01 100 1 8 binary_head.plt
bash plot-time-var-tau.sh lsh_128_sift-time-can-hamming-data-time 16 128 0.01 100 1 16 binary_head.plt

bash plot-time-var-tau.sh imdb-time-can-edstring-data-time 1 4 0.1 20 1 1 str_head.plt
bash plot-time-var-tau.sh title-time-can-edstring-data-time 4 12 0.01 10 4 2 str_head.plt

# rm lsh_128_sift-time-can-hamming-data-time tiny_gist_d256-time-can-hamming-data-time imdb-time-can-edstring-data-time title-time-can-edstring-data-time
bash plot-time-var-tau.sh aids-time-can-graphed-data-time 1 5 0.001 100 1000 1 graph_head.plt
bash plot-time-var-tau.sh protein-time-can-graphed-data-time 1 5 0.0001 0.5 1000 1 graph_head.plt

bash plot-can-var-tau.sh tiny_gist_d256-time-can-hamming-data 8 64 0.8 3000000 1000 8 binary_head.plt
bash plot-can-var-tau.sh lsh_128_sift-time-can-hamming-data 16 128 0.1 10000000 1000 16 binary_head.plt

bash plot-str-can-var-tau.sh imdb-time-can-edstring-data 1 4 0.8 10000000 1000 1 str_head.plt
bash plot-str-can-var-tau.sh title-time-can-edstring-data 4 12 0.8 2000000 4000 2 str_head.plt

bash plot-can-var-tau.sh aids-time-can-graphed-data 1 5 1 1000 1000 1 graph_head.plt
bash plot-can-var-tau.sh protein-time-can-graphed-data 1 5 0.1 10 1000 1 graph_head.plt

for a in `ls *.eps`;
do
    echo $a
    epspdf $a
done

# Dimset="64"
# for((i=1;i<=3;i=i+1))
# do
#   for j in $Dimset
#   do
#   let ed=j/2
#   let st=j-1
#   #echo"$j $ed $st"
#   bash -x plot-time-line-sec${i}-notminhash.sh Audio_pstable_07_d${j}_sec${i}_data 0.001 100 $j
#   bash -x plot-time-line-sec${i}-notminhash.sh trec_simhash_d${j}_sec${i}_data 0.001 100 $j
#   bash -x plot-time-line-sec${i}-minhash.sh enron_minhash_d${j}_sec${i}_data 0.001 1000 $j

#   #bash -x plot-can-line-sec${i}-notminhash.sh Audio_pstable_07_d${j}_sec${i}_can0_data 1 1000000 $j
#   #bash -x plot-can-line-sec${i}-notminhash.sh trec_simhash_d${j}_sec${i}_can0_data 1 10000000 $j
#   #bash -x plot-can-line-sec${i}-minhash.sh enron_minhash_d${j}_sec${i}_can0_data 1 10000000 $j

#   bash -x plot-can-line-sec${i}-notminhash.sh Audio_pstable_07_d${j}_sec${i}_can1_data 1 100000 $j
#   bash -x plot-can-line-sec${i}-notminhash.sh trec_simhash_d${j}_sec${i}_can1_data 1 1000000 $j
#   bash -x plot-can-line-sec${i}-minhash.sh enron_minhash_d${j}_sec${i}_can1_data 1 100000 $j
#   done
    
#   bash -x plot-time-line-sec${i}-pubchem.sh pubchem_binary_base16_d881_sec${i}_data 0.01 10000 $j
#   #bash -x plot-can-line-sec${i}-pubchem.sh pubchem_binary_base16_d881_sec${i}_can0_data 1 1000000000 $j
#   bash -x plot-can-line-sec${i}-pubchem.sh pubchem_binary_base16_d881_sec${i}_can1_data 1 10000000 $j
# done 

# # Scalebility
# bash -x plot-time-line-scale.sh trec_simhash_d64_scale_data 1 12 64
# bash -x plot-time-line-scale.sh pubchem_binary_base16_d881_scale_data 1 6 881

# bash -x plot-time-line-sec3-pubchem.sh pubchem_binary_base16_d881_sec3_data 0.01 1000 881
# bash -x plot-can-line-sec3-pubchem.sh pubchem_binary_base16_d881_sec3_can1_data 1 2000000 881

